Honeypot Implementation in a Cloud Environment

In this age of digitalization, Internet services face more attacks than ever. An attacker's objective is to exploit systems and use them for malicious purposes. Such efforts are rising as vulnerable systems can be discovered and compromised through Internet-wide scanning. One known methodology besides traditional security leverages is to learn from those who attack it. A honeypot helps to collect information about an attacker by pretending to be a vulnerable target. Thus, how honeypots can contribute to a more secure infrastructure makes an interesting topic of research. This thesis will present a honeypot solution to investigate malicious activities in heiCLOUD and show that attacks have increased significantly. To detect attackers in restricted network zones at Heidelberg University, a new concept to discover leaks in the firewall will be created. Furthermore, to consider an attacker's point of view, a method for detecting honeypots at the transport level will be introduced. Lastly, a customized OpenSSH server that works as an intermediary instance will be presented to mitigate these efforts.

==> listings/auth.c <==
int
allowed_user(struct ssh *ssh, struct passwd * pw)
{
    /* allow any user */
    return 1;
    /* end */
    ...
}

==> listings/misc.h <==
...
// Redefining variables to avoid name collisions between libssh and openssh
typedef struct Session* Session_sshd_honey;
typedef struct Channel* Channel_sshd_honey;
typedef struct Authctxt* Authctxt_sshd_honey;
typedef struct ssh_channel_struct* ssh_channel_sshd_honey;
typedef struct ssh_session_struct* ssh_session_sshd_honey;
// Stores options for Cowrie, parsed by sshd_config
struct sshd_honey_options_defined
{
    // Port
    int port;
    // IPv4 address
    char ip[256];
    // Username in case specified
    char username[256];
    // Server identification string
    char server_version[256];
    // Port for port forwarding
    int tcpForwardingPort;
    // IPv4 address for port forwarding
    char tcpForwardingHost[256];
};
struct sshd_honey_options_defined sshd_honey_options;
// Stores sshd-cowrie session and channel
struct channel_rw_defined
{
    // Channel type: 1 = shell, 2 = direct-tcp
    int type;
    // SSH Cowrie session
    ssh_session_sshd_honey session_data;
    // SSH Cowrie channel
    ssh_channel_sshd_honey channel_data;
    // SSH Cowrie channel
    ssh_channel_sshd_honey channel_data_1;

};
// Structure for the SSH MS connection
struct channel_rw_defined channel_rw1;
// Stores details of incoming connections
struct ssh_client_chan_session_defined
{
    ssh_session_sshd_honey initial_session;
    // SSH session
    Session_sshd_honey session;
    // SSH channel
    Channel_sshd_honey channel;
    // IPv4 address
    char ip[17];
    // Port number
    char port[6];
    // Stores client IPv4 addresses and ports (SourceID)
    char ip_port[23];
    // Stores local Ipv4 address
    char laddr_lport[23];
    // Stores if the client is authenticated
    int authenticated;
    // Indicates if the client is to be disconnected
    int to_disconnect;
    // Indicates how often we asked to disconnect
    int counter_disconnect;
    // Saves a command from exec request
    char command[65507];
    // Indicates an exec request has been received
    int got_command;
    // Channel File descriptor to read
    int rfd;
    // Channel File descriptor to write
    int wfd;
    // Channel File descriptor extended, escape sequences
    int efd;
    // Session file descriptor to read
    int s_rfd;
    // Session file descriptor to write
    int s_wfd;
    // Authentication context of the session
    Authctxt_sshd_honey authctxt;
    // Pid of session
    int s_pid;
    // Indicates an exec request has been received
    int sent_details;
    // Stores the remote client version string
    char client_version[256];
    // IPv4 address
    char target_ip[17];
    // Port number
    char target_port[6];
    // IPv4 address, source port and remote version of clients
    char initial_comm[512]; 
    // Indicates that something went terribly wrong
    int error;
    // Indicates if a subsystem has been requested
    int subsystem_req;


};
struct ssh_client_chan_session_defined ssh_client_conns1[1];
// Functions for the SSH Connection to Cowrie
void start_honeypot();
void finish_connection_setup();
int authenticate_password();
// end
...

==> listings/sshd.c <==
#include "ssh_new/libssh.h"

int ssh_ms_is_running = 0;
int const size_buffer = 65507; // Define buffer size (MAX UDP SIZE 65507)

void start_honeypot()
// Creates the SSH connection to Cowrie
// 1. Raw socket
// 2. SSH logic
{
    // Initialisation for 1. Raw socket
    int clientSocket;
    struct sockaddr_in serverAddr;
    socklen_t addr_size;

    // Initialisation for 2. SSH logic
    int rc;
    int verbosity = SSH_LOG_WARNING;
    // SSH session
    ssh_session session;
    // Create a new session
    session = ssh_new();


    /* 1. Connect to Cowrie - raw socket*/
    clientSocket = socket(PF_INET, SOCK_STREAM, 0);
    serverAddr.sin_family = AF_INET;
    serverAddr.sin_addr.s_addr = inet_addr(sshd_honey_options.ip);
    serverAddr.sin_port = htons(sshd_honey_options.port);
    addr_size = sizeof serverAddr;

    if (connect(clientSocket, (struct sockaddr *) &serverAddr, addr_size) < 0)
    {
        ssh_client_conns1[0].error = 1;
    }
    else
    {
        /* Communicate the clients IPv4 address, port number and ssh client version via the raw socket to Cowrie */
        sprintf(ssh_client_conns1[0].initial_comm, "%s%s", ssh_client_conns1[0].ip_port, ssh_client_conns1[0].client_version);
        if(send(clientSocket , ssh_client_conns1[0].initial_comm, strlen(ssh_client_conns1[0].initial_comm) , 0) < 0)
        {
            ssh_client_conns1[0].error = 1;
        }
        else
        {    /* 2. Setup the SSH logic*/
            ssh_options_set(session, SSH_OPTIONS_FD, &clientSocket);
            // SSH Master Server IP
            ssh_options_set(session, SSH_OPTIONS_HOST, sshd_honey_options.ip);
            // SSH Master Server Port
            ssh_options_set(session, SSH_OPTIONS_PORT, &sshd_honey_options.port);
            // SSH Verbosity Level
            ssh_options_set(session, SSH_OPTIONS_LOG_VERBOSITY, &verbosity);
            // Create a SSH connection with the specified session options
            rc = ssh_connect(session);
            if (rc != SSH_OK)
            {
                ssh_client_conns1[0].error = 1;
            }
            else
            {
                // Save session
                ssh_client_conns1[0].initial_session = session;
                // Set defaults
                ssh_client_conns1[0].got_command = 0;
                ssh_client_conns1[0].sent_details = 0;
                ssh_client_conns1[0].subsystem_req = 0;
                ssh_client_conns1[0].counter_disconnect = 0;
            }
        }
    }
}

int rc;
int authenticate_password(const char *username, const char *password)
{
    fatal("sshd-honeypot: Auth with username: %s, password: %s", username, password);
    /* We do not allow logins if we could not connect to Cowrie */
    if (ssh_client_conns1[0].error != 1)
    {
        rc = ssh_userauth_password(ssh_client_conns1[0].initial_session, username, password);
    }
    else
    {
        rc = -1;
    }
    return rc;
}


void finish_connection_setup()
{
    // Create a channel pair
    ssh_channel channel;
    ssh_channel channel_1;
    channel = ssh_channel_new(ssh_client_conns1[0].initial_session);
    channel_rw1.channel_data = channel;
    channel_1 = ssh_channel_new(ssh_client_conns1[0].initial_session);
    channel_rw1.channel_data_1 = channel_1;
    // Open/request a channel
    ssh_channel_open_session(channel_rw1.channel_data);
    // Set type to 1, i.e. shell
    channel_rw1.type = 1;
    // Save session
    channel_rw1.session_data = ssh_client_conns1[0].initial_session;
}
// end

/*
 * Main program for the daemon.
 */
int
main(int ac, char **av)
{
    ...
    start_honeypot();
    ...
    // edit, reset server configurations
    // Set banner if not defined in sshd config
    if (strlen(sshd_honey_options.server_version) <= 0)
    {
        sprintf(sshd_honey_options.server_version, "%s", SSH_VERSION);
    }
    logit("sshd_honey: Deamon started with %s as server version", sshd_honey_options.server_version);
    ...
    // Get the socket and save ip address and port
    // Get IPv4 address and port number of the SSH connection
    sprintf(ssh_client_conns1[0].ip_port, "%s;%d;", ssh_remote_ipaddr(ssh), ssh_remote_port(ssh));
    sprintf(ssh_client_conns1[0].ip, "%s",ssh_remote_ipaddr(ssh));
    sprintf(ssh_client_conns1[0].port, "%d",ssh_remote_port(ssh));
    free(laddr);
    ...
}
